Counting proper colourings in 4-regular graphs via the Potts model

We give tight upper and lower bounds on the internal energy per particle in the antiferromagnetic $q$-state Potts model on $4$-regular graphs, for $q\ge 5$. This proves the first case of a conjecture of the author, Perkins, Jenssen, and Roberts on extensions of their methods, and implies tight bounds on the antiferromagnetic Potts partition function. The zero-temperature limit gives upper and lower bounds on the number of proper $q$-colourings of $4$-regular graphs, which almost proves the case $d=4$ of a conjecture of Galvin and Tetali. For any $q \ge 5$ we prove that the number of proper $q$-colourings of a $4$-regular graph is maximised by a union of $K_{4,4}$'s.

==> anc/README.md <==
# Instructions

This code allows one to work with local views and slack in the minimisation program discussed in the paper. 

# Prerequisites

- Sage (http://www.sagemath.org/), tested with v8.0.
- Jupyter, included in Sage.
- Additional Python packages: `cytoolz`, `joblib`, and `tqdm`. These are best installed from the command line with `sage -pip install cytoolz joblib tqdm`.

# Use

The code for computing the necessary representative local views and slack is in the files `local_views.pyx` and `properties.pyx`. The Jupyter notebook `d4.ipynb` allows the user to step through the computations that produce the desired results. 

Open Sage with the Jupyter notebook (e.g. `sage -n jupyter` on the command line) and open `d4.ipynb` in the Jupyter interface. Then step through the cells, executing the commands in order.

# Description of included ancillary files

- `d4.ipynb`, a Jupyter notebook for performing computations
- `local_views.pyx`, Cython code for computing sets of representative local views 
- `properties.pyx`, Cython code for computing properties of local views
- `README.md`, this readme file with instructions for using the code

Copyright (C) 2018 Ewan Davies, email: maths@ewandavies.org, url: www.ewandavies.org



==> anc/d4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Full solution for $d=4$, $q\\ge 5$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Load code in external files\n",
    "load('./local_views.pyx')\n",
    "load('./properties.pyx')\n",
    "\n",
    "# Set up variables common to all computations.\n",
    "q, lam, r, t = var('q, lam, r, t')\n",
    "\n",
    "d       = 4\n",
    "lam_sub = 1/(1+t)\n",
    "\n",
    "# The number of processes to spawn in parallel\n",
    "# -1 means the number of CPUs (including hyperthreads)\n",
    "# -2 means all but one.\n",
    "n_jobs = -2\n",
    "\n",
    "print \"Done.\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the local views and calculating properties\n",
    "\n",
    "Needs to be done only once as data is saved to disk. This takes a long time."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "save_Ls(d)\n",
    "save_all_props(d, n_jobs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Minimization\n",
    "\n",
    "- $q\\le4$ cannot be solved with this method: the LP seems to be underconstrained.\n",
    "- $q=5$ and $q\\ge6$ are done separately.\n",
    "- As with the $d=3$ paper, we substitute variables and show that the slack is a polynomial with positive coefficients in the relevant variables.\n",
    "\n",
    "We use $e^{-b} = \\lambda = 1/(1+t)$, and in the $q\\ge 6$ computation we use $q=r+6$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "### Minimization for $q=5$\n",
    "\n",
    "We set $q=5$ and use constraints corresponding to partitions $4$ and $2+1+1$ of $4$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "q_sub = 5\n",
    "Ss = map(Partition, [[4], [2, 1, 1]])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The method depends on a positive 'magic factor' which clears the denominator in every slack."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "min_magic_q5 = 6*(16*t^10 + 176*t^9 + 888*t^8 + 2676*t^7 + 5309*t^6 + \n",
    "                  7260*t^5 + 6996*t^4 + 4760*t^3 + 2224*t^2 + 660*t + \n",
    "                  100)*(2*t^2 + 6*t + 5)*(t + 1)^31*t^2\n",
    "\n",
    "# Set up some variables for the slack function\n",
    "\n",
    "fields = ['Z', 'ZUv'] + [('Zgamd', Partition(S)) for S in Ss]\n",
    "\n",
    "ZKdd_orig  = build_ZKdd(d, q, lam)\n",
    "ZUKdd_orig = lam*ZKdd_orig.derivative(lam)/(2*d)\n",
    "ZKdd_sub   = ZKdd_orig.subs(q=q_sub, lam=lam_sub)\n",
    "ZUKdd_sub  = ZUKdd_orig.subs(q=q_sub, lam=lam_sub)\n",
    "ps_Kdd_sub = list(gen_props_Kdd(d, q_sub, lam_sub))\n",
    "ZDelta = build_ZDelta(d, ZKdd_sub, ZUKdd_sub, Ss, ps_Kdd_sub)\n",
    "\n",
    "def slack(p, magic):\n",
    "    if p['isKdd']:\n",
    "        return 0\n",
    "    slack = (ZKdd_sub*p['ZUv'] - p['Z']*ZUKdd_sub\n",
    "             - sum(ZDelta[S]*p['Zgamd', S] for S in Ss)) * magic\n",
    "    return slack.polynomial(ZZ)\n",
    "\n",
    "# A test function that return True if the slack has the desired properties\n",
    "def succeeds(p):\n",
    "    if p['isKdd']:\n",
    "        return True\n",
    "    \n",
    "    subs_props(p, q_sub, lam_sub, fields)\n",
    "    m = slack(p, min_magic_q5)\n",
    "\n",
    "    return all(c >= 0 for c in m.coefficients())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Run the tests in parallel, collecting the results in a list\n",
    "aprun = TqdmParallelExecutor(n_jobs=n_jobs)\n",
    "results = aprun(total=int(num_Ls[d]), leave=True)(delayed(succeeds)(p) \n",
    "                                                  for p in read_all_props(d))\n",
    "\n",
    "if all(results):\n",
    "    print('Success!')\n",
    "else:\n",
    "    print('Fail!')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Minimization for $q\\ge6$\n",
    "\n",
    "We set $q=r+6$ and use constraints corresponding to partitions $2+1+1$ and $1+1+1+1$ of $4$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "q_sub = r+6\n",
    "Ss = map(Partition, [[2, 1, 1], [1, 1, 1, 1]])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The method depends on a *different* positive 'magic factor' which clears the denominator in every slack."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "min_magic = 2*(r^4*t^9 + 9*r^4*t^8 + 11*r^3*t^9 + 36*r^4*t^7 + 105*r^3*t^8 + \n",
    "               39*r^2*t^9 + 84*r^4*t^6 + 447*r^3*t^7 + 411*r^2*t^8 + 51*r*t^9 + \n",
    "               126*r^4*t^5 + 1117*r^3*t^6 + 1926*r^2*t^7 + 645*r*t^8 + 18*t^9 + \n",
    "               126*r^4*t^4 + 1809*r^3*t^5 + 5286*r^2*t^6 + 3477*r*t^7 + \n",
    "               342*t^8 + 84*r^4*t^3 + 1971*r^3*t^4 + 9393*r^2*t^5 + 10715*r*t^6 + \n",
    "               2250*t^7 + 36*r^4*t^2 + 1445*r^3*t^3 + 11241*r^2*t^4 + 21096*r*t^5 + \n",
    "               7954*t^6 + 9*r^4*t + 687*r^3*t^2 + 9090*r^2*t^3 + 27816*r*t^4 + \n",
    "               17508*t^5 + r^4 + 192*r^3*t + 4806*r^2*t^2 + 24812*r*t^3 + \n",
    "               25428*t^4 + 24*r^3 + 1512*r^2*t + 14580*r*t^2 + 24888*t^3 + \n",
    "               216*r^2 + 5184*r*t + 16200*t^2 + 864*r + 6480*t + \n",
    "               1296)*(r + 4)*(r + 3)*(t + 1)^35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Set up some variables for the slack function\n",
    "\n",
    "fields = ['Z', 'ZUv'] + [('Zgamd', Partition(S)) for S in Ss]\n",
    "\n",
    "ZKdd_orig  = build_ZKdd(d, q, lam)\n",
    "ZUKdd_orig = lam*ZKdd_orig.derivative(lam)/(2*d)\n",
    "ZKdd_sub   = ZKdd_orig.subs(q=q_sub, lam=lam_sub)\n",
    "ZUKdd_sub  = ZUKdd_orig.subs(q=q_sub, lam=lam_sub)\n",
    "ps_Kdd_sub = list(gen_props_Kdd(d, q_sub, lam_sub))\n",
    "ZDelta = build_ZDelta(d, ZKdd_sub, ZUKdd_sub, Ss, ps_Kdd_sub)\n",
    "\n",
    "def slack(p, magic):\n",
    "    if p['isKdd']:\n",
    "        return 0\n",
    "    slack = (ZKdd_sub*p['ZUv'] - p['Z']*ZUKdd_sub\n",
    "             - sum(ZDelta[S]*p['Zgamd', S] for S in Ss)) * magic\n",
    "    return slack.polynomial(ZZ)\n",
    "\n",
    "# A test function that return True if the slack has the desired properties\n",
    "def succeeds(p):\n",
    "    if p['isKdd']:\n",
    "        return True\n",
    "    \n",
    "    subs_props(p, q_sub, lam_sub, fields)\n",
    "    m = slack(p, min_magic)\n",
    "\n",
    "    return all(c >= 0 for c in m.coefficients())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Run the tests in parallel, collecting the results in a list\n",
    "aprun = TqdmParallelExecutor(n_jobs=n_jobs)\n",
    "results = aprun(total=int(num_Ls[d]), leave=True)(delayed(succeeds)(p)\n",
    "                                                  for p in read_all_props(d))\n",
    "\n",
    "if all(results):\n",
    "    print('Success!')\n",
    "else:\n",
    "    print('Fail!')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Maximization\n",
    "\n",
    "- $q\\le4$ cannot be solved with this method.\n",
    "- The whole range $q\\ge5$ is done with one calculation.\n",
    "- As with the $d=3$ paper, we substitute variables and show that the slack is a polynomial with positive coefficients in the relevant variables.\n",
    "\n",
    "We use $e^{-b} = \\lambda = 1/(1+t)$, and $q=r+5$. A magic factor is also present like above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "q_sub = r+5\n",
    "max_magic = 2*(t + 1)^25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Set up some variables for the slack function\n",
    "q_sub   = r+5\n",
    "\n",
    "fields = ['Z', 'ZUv']\n",
    "\n",
    "ZKd1_orig  = build_ZKd1(d, q, lam)\n",
    "ZUKd1_orig = lam*ZKd1_orig.derivative(lam)/(d+1)\n",
    "ZKd1_sub   = ZKd1_orig.subs(q=q_sub, lam=lam_sub)\n",
    "ZUKd1_sub  = ZUKd1_orig.subs(q=q_sub, lam=lam_sub)\n",
    "\n",
    "def slack(p, magic):\n",
    "    if p['isKd1']:\n",
    "        return 0\n",
    "    slack = (p['Z']*ZUKd1_sub - ZKd1_sub*p['ZUv']) * magic\n",
    "    return slack.polynomial(ZZ)\n",
    "\n",
    "# A test function that return True if the slack has the desired properties\n",
    "def succeeds(p):\n",
    "    if p['isKd1']:\n",
    "        return True\n",
    "    \n",
    "    subs_props(p, q_sub, lam_sub, fields)\n",
    "    m = slack(p, max_magic)\n",
    "\n",
    "    return all(c >= 0 for c in m.coefficients())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# Run the tests in parallel, collecting the results in a list\n",
    "aprun = TqdmParallelExecutor(n_jobs=n_jobs)\n",
    "results = aprun(total=int(num_Ls[d]), leave=True)(delayed(succeeds)(p) \n",
    "                                                  for p in read_all_props(d))\n",
    "\n",
    "if all(results):\n",
    "    print('Success!')\n",
    "else:\n",
    "    print('Fail!')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/local_views.pyx <==
from cysignals.signals cimport sig_check
from cysignals.memory cimport sig_free, sig_malloc
from cytoolz.itertoolz cimport *

from numpy.random import binomial as sample_binomial

from sage.graphs.base.c_graph cimport CGraph
from sage.graphs.base.dense_graph cimport DenseGraph

from tqdm import tqdm_notebook

# Local views are built in stages
# 1) Choose G_Nv, the graph on the neighborhood of v.
# 2) Add boundary vertices B such that every vertex in Nv has degree d, 
#    and isolated color vertices C. This forms an uncolored G_L
# 3) Color the G_L by adding edges between B and C. If b is connected 
#    to c we say that b is colored with color c.
# 
# Stages 1 and 3 use a canonical augmentation algorithm from Brendan D
# McKay, Isomorph-Free Exhaustive Generation, Journal of Algorithms, 
# Volume 26, Issue 2, 1998, Pages 306-324.
#
# One can also estimate the number of local views with this process.
# The algortithm generates a tree of partially colored local views and if 
# every generated vertex at depth i is accepted with probability p_i
# then a generated local view (at depth b) appears with probability given
# by the product of the p_i. This yields an estimate of the total number.


def save_Ls(int d, max_q=None, int verbosity=0):
    cdef DenseGraph cG, sG
    cdef dict c_dict
    cdef int b, i, n, q, u, x, y
    cdef int i_GNv, i_L, size_Bu, next_b, cmax_q
    cdef list aut_gens, B, Bu, Bus, C, edges_cG, ps
    cdef str filename_cG
    cdef tuple cNu
    
    # The maximum boundary size is d*(d-1), hence we need no more colors
    cmax_q = d*(d-1) if max_q is None else min(d*(d-1), max_q)
    n  = d*d + cmax_q
    
    # Allocate space for boundary vertices and color vertices
    sG = DenseGraph(nverts=d, extra_vertices=d*(d-1)+cmax_q)
    # Compute aut gens and begin canonical augmentation algorithm. Here
    # aut_gens is list of generators for the symmetric group on range(d)
    aut_gens = search_tree(sG, [list(range(d))], False, False)

    # Stage 1) Generate the GNvs: all graphs on d vertices
    for i_GNv, cG in enumerate(tqdm_notebook(augment_edges(d, sG, aut_gens),
                                             desc='GNv loop',
                                             total=int(num_GNvs[d]))):

        # Stage 2) Add boundary vertices and edges to them
        next_b = d
        Bus = []
        B   = []
        for u in xrange(d):
            size_Bu = d - 1 - cG.out_degrees[u]
            Bu = range(next_b, next_b + size_Bu)
            
            # Optimised version of b in Bu
            for b in xrange(next_b, next_b + size_Bu):
                cG.add_vertex_unsafe(b)
                cG.add_arc_unsafe(u, b)
                cG.add_arc_unsafe(b, u)
            
            Bus.append(Bu)
            B.extend(Bu)
            next_b += size_Bu

        # Add color vertices
        q = min(cmax_q, len(B))
        C = range(d + len(B), d + len(B) + q)
        # optimised version of c in C
        for c in xrange(d + len(B), d + len(B) + q):
            cG.add_vertex_unsafe(c)

        # cG numbers Nv from 0 to d-1, but in the returned local views we shift indices to 1..d
        edges_cG = [(min(x+1, y+1), max(x+1, y+1)) for x, y in gen_all_edges(d) if cG.has_arc(x, y)]
        filename_cG = 'data/Ls_d{}_{}.ls'.format(d, '_'.join('{}{}'.format(x, y) for x, y in edges_cG))

        if verbosity > 0: 
            print('GNv %2d with edges %s.' % (i_GNv+1, edges_cG))
            print('Saving to {}'.format(filename_cG))
        if verbosity > 1:
            print 'B = {}.\nC = {}.\nStarting augmentation algorithm'.format(B, C)

        with open(filename_cG, 'w') as f:
            ps = [1] * (len(B)+1)    
            # Stage 3) Use canonical augemntation to color the boundary
            aut_gens = search_tree(cG, [range(d), B, C], False, False)
            for colored_cG in tqdm_notebook(augment_L(d, ps, B, C, cG, aut_gens, verbosity), 
                                            desc='Color loop {}'.format(i_GNv)):
                # Create dictionary of colors for the boundary, shifted to use colors 
                # starting from 0
                c_dict = {b: max(colored_cG.out_neighbors(b)) - d - len(B) for b in B}
                
                # Yield the local view in a concise form
                cNu = tuple(tuple(c_dict[b] for b in Bus[u]) for u in xrange(d))
                f.write('({}, {})\n'.format(cNu, edges_cG))

        # Clear existing boundary and color vertices ready for next iteration
        for v in xrange(d, n):
            cG.del_vertex(v)

        if verbosity > 0: print


def gen_Ls(int d, max_q=None, int verbosity=0):
    cdef DenseGraph cG, sG
    cdef dict c_dict
    cdef int b, i, n, q, u, x, y
    cdef int i_GNv, i_L, size_Bu, next_b, cmax_q
    cdef list aut_gens, B, Bu, Bus, C, edges_cG, ps
    cdef tuple cNu
    
    # The maximum boundary size is d*(d-1), hence we need no more colors
    cmax_q = d*(d-1) if max_q is None else min(d*(d-1), max_q)
    n  = d*d + cmax_q
    
    # Allocate space for boundary vertices and color vertices
    sG = DenseGraph(nverts=d, extra_vertices=d*(d-1)+cmax_q)
    # Compute aut gens and begin canonical augmentation algorithm. Here
    # aut_gens is list of generators for the symmetric group on range(d)
    aut_gens = search_tree(sG, [list(range(d))], False, False)

    # Stage 1) Generate the GNvs: all graphs on d vertices
    for i_GNv, cG in enumerate(tqdm_notebook(augment_edges(d, sG, aut_gens),
                                             desc='GNv loop',
                                             total=int(num_GNvs[d]))):

        # Stage 2) Add boundary vertices and edges to them
        next_b = d
        Bus = []
        B   = []
        for u in xrange(d):
            size_Bu = d - 1 - cG.out_degrees[u]
            Bu = range(next_b, next_b + size_Bu)
            
            # Optimised version of b in Bu
            for b in xrange(next_b, next_b + size_Bu):
                cG.add_vertex_unsafe(b)
                cG.add_arc_unsafe(u, b)
                cG.add_arc_unsafe(b, u)
            
            Bus.append(Bu)
            B.extend(Bu)
            next_b += size_Bu

        # Add color vertices
        q = min(cmax_q, len(B))
        C = range(d + len(B), d + len(B) + q)
        # Optimised version of c in C
        for c in xrange(d + len(B), d + len(B) + q):
            cG.add_vertex_unsafe(c)

        # cG numbers Nv from 0 to d-1, but in the returned local views we shift indices to 1..d
        edges_cG = [(min(x+1, y+1), max(x+1, y+1)) for (x, y) in gen_all_edges(d) if cG.has_arc(x, y)]

        if verbosity > 0: 
            print('GNv %2d with edges %s.' % (i_GNv+1, edges_cG))
        if verbosity > 1:
            print 'B = {}.\nC = {}.\nStarting augmentation algorithm'.format(B, C)
        
        ps = [1] * (len(B)+1)
        # Stage 3) Use canonical augemntation to color the boundary
        aut_gens = search_tree(cG, [range(d), B, C], False, False)
        for colored_cG in augment_L(d, ps, B, C, cG, aut_gens, verbosity):
            # Create dictionary of colors for the boundary, shifted to use colors 
            # starting from 0
            c_dict = {b: max(colored_cG.out_neighbors(b)) - d - len(B) for b in B}
            
            # Yield the local view in a concise form
            cNu = tuple(tuple(c_dict[b] for b in Bus[u]) for u in xrange(d))
            yield (cNu, edges_cG)

        # Clear existing boundary and color vertices ready for next iteration
        for v in xrange(d, n):
            cG.del_vertex(v)

        if verbosity > 0: print


def estimate_Ls(int d, list ps, max_q=None, int verbosity=0):
    cdef DenseGraph cG, sG
    cdef dict c_dict
    cdef float estimate, p
    cdef int b, i, n, q, u, x, y
    cdef int i_GNv, i_L, size_Bu, next_b, cmax_q
    cdef list aut_gens, B, Bu, Bus, C, edges_cG, estimates, ps_slice
    cdef tuple cNu
    
    # The maximum boundary size is d*(d-1), hence we need no more colors
    cmax_q = d*(d-1) if max_q is None else min(d*(d-1), max_q)
    n  = d*d + cmax_q
    estimates = []
    
    # Allocate space for boundary vertices and color vertices
    sG = DenseGraph(nverts=d, extra_vertices=d*(d-1)+cmax_q)
    # Compute aut gens and begin canonical augmentation algorithm. Here
    # aut_gens is list of generators for the symmetric group on range(d)
    aut_gens = search_tree(sG, [list(range(d))], False, False)

    # Stage 1) Generate the GNvs: all graphs on d vertices
    for i_GNv, cG in enumerate(tqdm_notebook(augment_edges(d, sG, aut_gens),
                                             desc='GNv loop',
                                             total=int(num_GNvs[d]))):

        # Stage 2) Add boundary vertices and edges to them
        next_b = d
        Bus = []
        B   = []
        for u in xrange(d):
            size_Bu = d - 1 - cG.out_degrees[u]
            Bu = range(next_b, next_b + size_Bu)
            
            # Optimised version of b in Bu
            for b in xrange(next_b, next_b + size_Bu):
                cG.add_vertex_unsafe(b)
                cG.add_arc_unsafe(u, b)
                cG.add_arc_unsafe(b, u)
            
            Bus.append(Bu)
            B.extend(Bu)
            next_b += size_Bu

        # Add color vertices
        q = min(cmax_q, len(B))
        C = range(d + len(B), d + len(B) + q)
        # Optimised version of c in C
        for c in xrange(d + len(B), d + len(B) + q):
            cG.add_vertex_unsafe(c)

        # cG numbers Nv from 0 to d-1, but in the returned local views we shift indices to 1..d
        edges_cG = [(min(x+1, y+1), max(x+1, y+1)) for (x, y) in gen_all_edges(d) if cG.has_arc(x, y)]

        if verbosity > 0: 
            print('GNv %2d with edges %s.' % (i_GNv+1, edges_cG))
        if verbosity > 1:
            print 'B = {}.\nC = {}.\nStarting augmentation algorithm'.format(B, C)
        
        ps_slice = ps[:len(B)+1]
        # Stage 3) Use canonical augemntation to color the boundary
        aut_gens = search_tree(cG, [range(d), B, C], False, False)
        count = sum(1 for _ in augment_L(d, ps_slice, B, C, cG, aut_gens, 0))
        estimate = count
        for p in ps_slice:
            estimate /= p
        estimates.append(estimate)

        # Clear existing boundary and color vertices ready for next iteration
        for v in xrange(d, n):
            cG.del_vertex(v)

        if verbosity > 0: 
            print 'count: %d, estimate: %.1f' % (count, estimate) 
            print
    if verbosity > 0: 
        print 'total estimate: %.1f' % sum(estimates)

    return estimates


# Both the augment_ functions in this file implement the same algorithm.
# Edges are added to a DenseGraph one at a time. The method is:
# 1) Yield the current graph X and terminate if it is complete.
# 2) Consider the possible 'uppers': ways of extending X and find
#    representations of each isomorphism class of uppers under the action
#    of aut(X). Here an upper is always a non-edge of X.
# 3) For each upper_rep e, form Y by adding e to X.
# 4) Let ystar_orig be a canonical 'lower' in Y, which is an edge
#    of Y. The choice is made via picking the 'last' lower ystar in a
#    canonical relabeling Ycan of Y (see search_tree).
# 5) If the upper_rep e is in the orbit of ystar_orig under the action of
#    aut(Y), continue the method with Y (recurse to step 1), else consider 
#    the next upper_rep
def augment_edges(int n, DenseGraph X, list aut_gens):
    """
    Generate a single representative of every unlableled graph on n vertices.

    INPUT:
    -  ``n`` - number of vertices.
    -  ``X`` - a DenseGraph object with room for at least n vertices.
    -  ``aut_gens`` - a list of generators for aut(X) in permutation list
       format, i.e. the generator g maps i to g[i].

    OUTPUT:
    -  A python generator which yields DenseGraph objects.

    See also implementations in the sage standard libraray (v8.0 2017-07-21):
        sage.groups.perm_gps.partn_ref.refinement_graphs
        sage.graphs.graph_generators
    """
    sig_check() # Respond to interrupts

    cdef DenseGraph Y, Ycan
    cdef list mY, upper_reps
    cdef set uppers
    cdef tuple e, ystar, ystar_orig
    
    yield X
    if X.num_arcs == n*(n-1):
        return
        
    uppers = {f for f in gen_all_edges(n) if not X.has_arc(f[0], f[1])}
    upper_reps = find_upper_reps(aut_gens, uppers, False)
    for e in upper_reps:

        Y = copy_DenseGraph(X)
        Y.add_arc(e[0], e[1])
        Y.add_arc(e[1], e[0])
        
        Y_aut_gens, Ycan, cr = search_tree(Y, [range(n)], True, True)
        icr = {v: k for k, v in cr.iteritems()} # inverse of relableling
        ystar = max(f for f in gen_all_edges(n) if Ycan.has_arc(f[0], f[1]))
        ystar_orig = tuple(sorted([icr[ystar[0]], icr[ystar[1]]]))

        mY = find_orbit(ystar_orig, Y_aut_gens)
        if e in mY:
            for Z in augment_edges(n, Y, Y_aut_gens):
                yield Z


# Minor modifications of the above algorithm can be used to color graphs in the
# the generation of local views. To color (a subset of) the vertices of a graph
# with q colors, we augment the graph with a set C of q vertices and represent
# coloring a vertex v with color c in C by an edge from c to v. Automorphisms 
# of the colored graph correspond to automorphisms of the augmented graph that
# fix C. The modifications to steps 1-5 above are as follows:
# 1) Only yield X when every boundary vertex is colored.
# 2) Uppers are edges from uncolored boundary vertices (B_unc) to allowed 
#    colors (C_allowed). As a minor optimisation we only generate colorings
#    that use an initial segment of the colors C.
# 3) No changes
# 4) Inform the search_tree method of the the partition [Nv, B, C] so that it
#    computes the automorphism group fixing these parts.
# 5) Chosing a canonical lower is similar, find Ycan and pick the 'last' edge
#    from a boundary vertex to a color vertex.
def augment_L(int d, list ps, list B, list C, 
              DenseGraph X, list aut_gens, int verbosity=0):
    """
    Generate local views. Add edges representing colors to the graph X.

    INPUT:
    -  ``d`` - the size of Nv. Nv is represented as [0, ..., d-1].
    -  ``ps`` - a list of probabilities with which each generation is accepted
    -  ``B`` - the list of boundary vertices.
    -  ``C`` - the list of color vertices.
    NOTE: Nv, B, and C must intervals of integers with no gaps between them.
    -  ``X`` - a DenseGraph object with vertices the union of Nv, B, and C.
    -  ``aut_gens`` - a list of generators for aut(X) in permutation list
       format, i.e. the generator g maps i to g[i].
    NOTE: Here aut(X) is a permutation of the union of Nv, B, and C that fixes
    the parts Nv, B, and C.

    OUTPUT:
    -  A python generator which yields DenseGraph objects.
    """
    sig_check() # Respond to interrupts

    cdef DenseGraph Y, Ycan
    cdef list B_unc, C_allowed, C_used, mY, upper_reps
    cdef set uppers
    cdef tuple e, ystar, ystar_orig
    cdef int depth
    
    depth = 0
    for b in B:
        if <int>X.out_degrees[b] > 1:
            depth += 1
    
    if not sample_bernoulli(ps[depth]):
        return

    B_unc  = [b for b in B if <int>X.out_degrees[b] == 1]

    if B_unc == []:
        if verbosity > 5: print "        yield"
        yield X
        return

    # Any used color is allowed, and if there are unused colors
    # the first of those is allowed
    C_allowed = [c for c in C if <int>X.out_degrees[c] > 0]
    if len(C) > len(C_allowed):
        C_allowed.append(C[len(C_allowed)])

    uppers = {(b, c) for b in B_unc for c in C_allowed}
    upper_reps = find_upper_reps(aut_gens, uppers, True)
   
    for e in upper_reps:

        if verbosity > 1:
            color_edges = [(b, c) for c in C for b in X.in_neighbors(c)]
            print "  partially colored cG: %s" % color_edges
        if verbosity > 4: print "    B_unc      = %s" % B_unc
        if verbosity > 4: print "    C_allowed  = %s" % C_allowed
        if verbosity > 3: print "    upper_reps = %s" % upper_reps
        if verbosity > 3: print "    e          = %s" % str(e)

        # Select Xupper = (X, e) where e is the first member of the orbit. 
        # Let Y be X with edge e added, so that Ylower = (Y, x) is in f'(Xupper)
        Y = copy_DenseGraph(X)
        Y.add_arc(e[0], e[1])
        Y.add_arc(e[1], e[0])
        
        Y_aut_gens, Ycan, cr = search_tree(Y, [range(d), B, C], True, True)
        icr = {v: k for k, v in cr.iteritems()}  # inverse of relableling
        Ccan = sorted(cr[c] for c in C)
        ystar = max((b, c) for c in Ccan for b in Ycan.in_neighbors(c))
        ystar_orig = tuple(sorted([icr[ystar[0]], icr[ystar[1]]]))

        mY = find_orbit(ystar_orig, Y_aut_gens)
        if verbosity > 3: 
            print "    ystar_orig = %s" % str(ystar_orig)
            print "    mY         = %s" % mY
        if e in mY:
            if verbosity > 4: print "      e in mY, recursing"
            for Z in augment_L(d, ps, B, C, Y, Y_aut_gens, verbosity):
                yield Z
        
        if verbosity > 4: print "      going to next upper_rep"
    if verbosity > 4: print "      upper_reps exhausted"


cpdef bint sample_bernoulli(p):
    return sample_binomial(1, p)


def list_GNv_edges(int d):
    cdef DenseGraph cG, sG
    cdef int x, y
    cdef list aut_gens
    
    sG = DenseGraph(nverts=d)
    # Compute aut gens and begin canonical augmentation algorithm. Here
    # aut_gens is list of generators for the symmetric group on range(d)
    aut_gens = search_tree(sG, [list(range(d))], False, False)

    return [[(min(x+1, y+1), max(x+1, y+1)) for x, y in gen_all_edges(d) if cG.has_arc(x, y)]
            for cG in augment_edges(d, sG, aut_gens)]

def list_GNv_filenames(int d):
    cdef int x, y
    cdef list edges_cG
    return ['data/Ls_d{}_{}.ls'.format(d, '_'.join('{}{}'.format(x, y) for x, y in edges_cG))
            for edges_cG in list_GNv_edges(d)]


# https://oeis.org/A000088
cpdef list num_GNvs = [1, 1, 2, 4, 11, 34, 156, 1044, 12346, 274668, 12005168, 1018997864]


cdef inline gen_all_edges(int n):
    return ((i, j) for j in xrange(n) for i in xrange(j))


cpdef DenseGraph copy_DenseGraph(DenseGraph G):
    cdef int i, j, n_total, n_active
    cdef DenseGraph H
    n_total = <int>G.active_vertices.size
    n_active = G.num_verts
    H = DenseGraph(nverts=n_active, extra_vertices=n_total-n_active)
    for i in xrange(n_active):
        for j in G.out_neighbors(i):
            H.add_arc_unsafe(i, j)
    return H


cdef inline tuple permute_edge(tuple e, list gen):
    cdef tuple f = (gen[e[0]], gen[e[1]])
    return f if f[0] < f[1] else (f[1], f[0])


cpdef tuple reverse(tuple t):
  return (t[1], t[0])


cpdef list find_upper_reps(list aut_gens, set uppers, bint end_sort):
    """
    Compute a list of representatives of each isomorphism class of uppers under
    the action of the permutation group given by aut_gens

    INPUT:
    -  ``aut_gens`` - a list of generators for the group in permutation list.
       format, i.e. the generator g maps i to g[i].
    -  ``uppers`` - a set of edges (tuples of length 2) to permute
    -  ``end_sort`` - a flag indicating whether to sort the reperesentatives 
       by reverse lexicographic order.
    
    OUTPUT:
    -  A list of representatives
    """
    cdef list orbit, orbits
    cdef set sorbit
    
    orbits = []
    # WARNING the set that is iterated over gets modified in the loop
    while uppers:
        orbit = find_orbit(next(iter(uppers)), aut_gens)
        orbits.append(orbit)
        for e in orbit:
            uppers.discard(e)

    if end_sort:
        return sorted([orbit[0] for orbit in orbits], key=reverse)
    else:
        return sorted([orbit[0] for orbit in orbits])


cpdef list find_orbit(tuple e, list aut_gens):
    """
    Compute the orbit of an edge under the action of a permutation group

    INPUT:
    -  ``e`` - an edge (tuple of length 2).
    -  ``aut_gens`` - a list of generators for the group in permutation list 
       format, i.e. the generator g maps i to g[i].
    
    OUTPUT:
    -  The orbit of e as a list
    """
    cdef list lorbit = [e]
    cdef set  sorbit = {e}
    cdef int i = 0
    while i < len(lorbit):
        f = lorbit[i]
        for gen in aut_gens:
            g = permute_edge(f, gen)
            if g not in sorbit:
                sorbit.add(g)
                lorbit.append(g)
        i += 1
    lorbit.sort()
    return lorbit


# Import cython implementations of partition refinement algorithms from the
# sage standard library (v8.0 2017-07-21)
from sage.groups.perm_gps.partn_ref.automorphism_group_canonical_label cimport (
    aut_gp_and_can_lab, deallocate_agcl_output, get_aut_gp_and_can_lab)
from sage.groups.perm_gps.partn_ref.data_structures cimport (
    PartitionStack, PS_dealloc, PS_from_list, PS_num_cells)
from sage.groups.perm_gps.partn_ref.refinement_graphs cimport (
    all_children_are_equivalent, compare_graphs, GraphStruct, refine_by_degree)


cpdef search_tree(DenseGraph G, list partition, bint lab, bint certificate):
    """
    Compute automorphism groups and canonical labels of graphs. This function 
    is copied from sage.groups.perm_groups.partn_ref.refinement_graphs (v8.0 
    2017-07-21) but ancilliary code has been removed.

    INPUT:
    -  ``G`` - a DenseGraph object.
    -  ``partitions`` - a list of lists representing a partition of V(G). The
       regurned group fixes parts of this partition.
    -  ``lab`` - a flab indicating whether the canonically relabeled G should
       be returned as a DenseGraph.
    -  ``certificate`` - a flag indicating whether a dictionary of the 
       canonical relabeling should be returned.

    OUTPUT (as a tuple if multiple items returned):
    -  A list of generators for aut(G) (repsecting the partition)
    -  A DenseGraph which is the canoncial labeling of G (if lab)
    -  A dictionary cr such that cr[v] is the canonical label of v (if 
       certificate)
    """
    cdef int i, j, n
    cdef aut_gp_and_can_lab *output
    cdef PartitionStack *part

    n = G.num_verts

    cdef GraphStruct GS = GraphStruct()
    GS.G = <CGraph>G
    GS.directed = 0
    GS.loops = 0
    GS.use_indicator = 1

    if n == 0:
        return_tuple = [[]] # no aut gens
        if lab:
            G_C = DenseGraph(n)
            return_tuple.append(G_C)
        if certificate:
            return_tuple.append({})
        if len(return_tuple) == 1:
            return return_tuple[0]
        else:
            return tuple(return_tuple)

    GS.scratch = <int *> sig_malloc( (3*G.num_verts + 1) * sizeof(int) )
    part = PS_from_list(partition)
    if GS.scratch is NULL or part is NULL:
        PS_dealloc(part)
        sig_free(GS.scratch)
        raise MemoryError

    output = get_aut_gp_and_can_lab(<void *>GS, part, G.num_verts, 
                                    all_children_are_equivalent, 
                                    refine_by_degree, compare_graphs, 
                                    lab, NULL, NULL, NULL)
    sig_free(GS.scratch)

    # prepare output
    list_of_gens = []
    for i in xrange(output.num_gens):
        list_of_gens.append([output.generators[j+i*G.num_verts] 
                            for j in xrange(G.num_verts)])
    return_tuple = [list_of_gens]
    if lab:
        G_C = DenseGraph(n)
        for i in xrange(n):
            for j in G.out_neighbors(i):
                G_C.add_arc(output.relabeling[i],output.relabeling[j])
        return_tuple.append(G_C)
    if certificate:
        cr = {}
        for i in xrange(G.num_verts):
            cr[i] = output.relabeling[i]
        return_tuple.append(cr)
    PS_dealloc(part)
    deallocate_agcl_output(output)
    if len(return_tuple) == 1:
        return return_tuple[0]
    else:
        return tuple(return_tuple)


==> anc/properties.pyx <==
from cython.view cimport array

from sage.arith.misc import factor
from sage.arith.misc import falling_factorial as sfallfact
from sage.calculus.var import var
from sage.combinat.partition import Partitions
from sage.combinat.tuple import Tuples
from sage.functions.other import binomial as sbinomial
from sage.matrix.matrix_rational_dense cimport Matrix_rational_dense as Matrix
from sage.matrix.matrix_space import MatrixSpace
from sage.modules.vector_rational_dense cimport Vector_rational_dense as Vector
from sage.rings.integer_ring import Z as ZZ
from sage.rings.rational cimport Rational
from sage.rings.rational_field import Q as QQ
from sage.structure.sage_object import dumps, loads
from sage.symbolic.expression import Expression
from sage.symbolic.relation import solve
from sage.symbolic.ring import SR

from ast import literal_eval
from collections import Counter
from cytoolz.itertoolz import *
import itertools as its
from joblib import Parallel, delayed
import struct
from tqdm import tqdm_notebook


###########
# Data IO #
###########


# Reading local views
def read_Ls(filename, start=0, count=None):    
    with open(filename, 'r') as f:
        gen = drop(start, f) if count is None else take(count, drop(start, f))  
        for line in gen:
            yield literal_eval(line[:-1])

def read_all_Ls(d):
    for filename in L_filenames[d]:
        for L in read_Ls(filename):
            yield L

# IO for length-padded data in binary form
cpdef read_padded_raw(f):
    length_dump = f.read(4)
    if len(length_dump) == 0:
        return None # graceful failure, reached EOF
    elif len(length_dump) < 4:
        print('error reading file: %s' % str(f.name))
        return None

    (length,) = struct.unpack('I', length_dump)
    prop_dump = f.read(length)
    if len(prop_dump) < length:
        print('error reading file: %s' % str(f.name))
        return None

    return prop_dump

cpdef write_padded_raw(f, payload):
    length_dump = struct.pack('I', int(len(payload)))
    f.write(length_dump)
    f.write(payload)   

# Reading properties

def read_props(filename, start=0, count=None):
    with open(filename, 'rb') as f:
        iterator = its.count(0) if count is None else xrange(count+start)
        for i in iterator:
            props_dump = read_padded_raw(f)
            if props_dump is None:
                break
            if i >= start:
                yield loads(props_dump)

def read_all_props(int d):
    for filename in P_filenames[d]:
        for p in read_props(filename):
            yield p

# Writing properties

cpdef build_prop_dump(tuple L, q, lam):
    return dumps(build_props(L, q, lam, factor=True), compress=True)

def TqdmParallelExecutor(**joblib_args):
    def aprun(**tqdm_args):
        def tmp(op_iter):
            return Parallel(**joblib_args)(tqdm_notebook(op_iter, **tqdm_args))
        return tmp
    return aprun

def save_all_props(int d, int n_jobs=-1, leave_pbar=False):
    cdef int i, total
    cdef str desc, L_filename, P_filename
    q = var('q')
    lam = var('lam')

    print('Parallel property generation for d={}'.format(d))
    for i in range(num_GNvs[d]):
        L_filename = L_filenames[d][i]
        P_filename = P_filenames[d][i]
        total      = num_Ls_GNv[d][i]
        desc       = 'GNv_{}'.format(i)
        
        aprun = TqdmParallelExecutor(n_jobs=-1)
        pds = aprun(total=total, desc=desc, leave=leave_pbar)(delayed(build_prop_dump)(L, q, lam)
                                            for L in read_Ls(L_filename))

        print 'Writing to %s' % P_filename
        with open(P_filename, 'wb') as f:
            for pd in pds:
                write_padded_raw(f, pd)
        print


#######################################
# Partition functions for Kdd and Kd1 #
#######################################

def build_ZKdd(int d, q, lam):
    cdef int num_colorings, num_colors
    Z_acc = 0
    for X_color_freqs in Partitions(d):
        num_colors = len(X_color_freqs)
        color_choices = sfallfact(q, num_colors)
        num_colorings = num_set_partitions(X_color_freqs.to_list())
        Z_acc += color_choices*num_colorings*(sum(lam**f for f in X_color_freqs) + q - num_colors)**d
    return Z_acc


def build_UKdd(int d, q, lam):
    sq   = var('sq')
    slam = var('slam')
    sym_Z = build_ZKdd(d, sq, slam)
    return lam*sym_Z.derivative(slam).subs(sq=q, slam=lam)/sym_Z.subs(sq=q, slam=lam)/(2*d)
    

def build_ZKd1(int d, q, lam):
    cdef int num_colorings
    Z_acc = 0
    for color_freqs in Partitions(d+1):
        color_choices = sfallfact(q, len(color_freqs))
        num_colorings = num_set_partitions(color_freqs.to_list())
        Z_acc += color_choices*num_colorings*lam**(sum(cbinomial(f,2) for f in color_freqs))
    return Z_acc


def build_UKd1(int d, q, lam):
    sq   = var('sq')
    slam = var('slam')
    sym_Z = build_ZKd1(d, sq, slam)
    return lam*sym_Z.derivative(slam).subs(sq=q, slam=lam)/sym_Z.subs(sq=q, slam=lam)/(d+1)

####################################
# Helper functions for local views #
####################################

# Sage can't factor 0
def factor0(e):
    return 0 if e == 0 else factor(e)

# Return true if L can occur in Kdd
cpdef bint is_Kdd(L):
    cdef tuple Bu0 = L[0][0]
    if len(Bu0) != len(L[0]) - 1: return False
    for Bu in L[0][1:]:
        if Bu != Bu0: return False
    return True

# Return true if L is Kd1
cdef bint is_Kd1(L):
    return get_colors(L) == []

# Get multiset of colors used in L
cdef list get_colors(tuple L):
    cdef list ret = []
    for colors in L[0]:
        ret.extend(colors)
    return ret

# Find the number of colors used in a local view. Since the colors start
# at 0 and are contiguous this is 1 more than the maximum color
cpdef int find_qL(tuple L):
    cdef list colors = get_colors(L)
    return 1 + max(colors) if colors else 0

# valid_chi returns True if chi uses an initial seqment of the extra 
# colors {qL,...,max(chi)}
cdef bint valid_chi(chi, qL):
    extra_colors = set(xrange(qL, max(chi) + 1))
    return set(chi).intersection(extra_colors) == extra_colors

# Count the monochromatic edges in local view L with local coloring chi
# There are three terms, monochromatic edges incident to v, those from
# u in N(v) to an external neighbor, and those inside N(v)
cdef int mChi(tuple L, list chi):
    cdef int d = len(L[0])
    cdef int ret = 0
    cv = first(chi)
    cN = rest(chi)
    ret = cN.count(cv)
    ret += sum(L[0][j].count(cN[j]) for j in xrange(0, d))
    ret += sum(1 for (x, y) in L[1] if cN[x-1] == cN[y-1])
    return ret

# Count the monochromatic edges incident to v
cdef int mvChi(L, chi):
    cv = first(chi)
    cN = rest(chi)
    return cN.count(cv)

# Count the monochromatic edges incident to neighbors of v
cdef int mNChi(L, chi):
    cdef int d = len(L[0])
    cdef int ret = 0
    cv = first(chi)
    cN = rest(chi)
    ret = cN.count(cv)
    ret += sum(L[0][j].count(cN[j]) for j in xrange(0, d))
    ret += sum(2 for (x, y) in L[1] if cN[x-1] == cN[y-1])
    return ret

# zChi returns the total weight of (a class of) local colourings
cdef zChi(tuple L, int qL, q, lam, list chi):
    color_weight = sbinomial(q-qL, max(max(chi)+1-qL, 0))
    return color_weight * lam ** mChi(L, chi)

# Return the colors used on N(u) where u in {1,2,...,d} is a neighbor of v
cdef list cNu(L, chi, u): 
    cdef int d = len(L[0])
    neighbors = [w for w in xrange(1,d+1) if tuple(sorted([u,w])) in L[1]]
    return [first(chi)] + list(L[0][u-1]) + [chi[w] for w in neighbors]

# Return the frequencies of elements in N in descending order
cdef list H(N):
    return sorted(Counter(N).values(), reverse=True)

#############################################
# Computations for the minimization problem #
#############################################

# Generate the local views found in Kdd from scratch
def gen_Ls_Kdd(d, max_q=None):
    if max_q is None: max_q = d-1
    
    for color_freqs in Partitions(d-1, max_length=max_q):
        B = reduce(lambda a, t: a + [t[0]]*t[1], zip(its.count(0), color_freqs), [])
        yield ((tuple(B),)*d, ())

# Compute properties of local views in Kdd
def gen_props_Kdd(d, q, lam):
    gen = gen_Ls_Kdd(d, max_q=q) if q.is_integer() else gen_Ls_Kdd(d)
    for L in gen:
        yield build_props(L, q, lam)

# Compute properties of Kd1
def props_Kd1(d, q, lam):
    L = (tuple((() for i in xrange(d))), tuple((i, j) for i in xrange(1,d) for j in xrange(i+1,d+1)))
    return build_props(L, q, lam)

# # Solve for dual variables in minimization program. Returns a dictionary of the dual
# # variables Delta[S] in terms of q, lam for S in Ss
# def build_ZDelta(d, ZKdd, ZUKdd, Ss):
#     if d < 3 or len(Ss) < 1: # TODO: figure out correct len(Ss) constraint
#         return {}

#     Delta = list(var('Delta_%d' % i) for i in xrange(len(Ss)))

#     equations = [p['ZUv'] - ZUKdd*p['Z']/ZKdd
#                  - sum(Delta[i]*p['Zgamd', S] for i, S in enumerate(Ss)) == 0
#                  for p in gen_props_Kdd(d)]

#     solutions = solve(equations, *Delta)
#     return {S: factor(ZKdd*solutions[0][i].rhs()) for i, S in enumerate(Ss)}

# Solve for dual variables in minimization program. Returns a dictionary of the dual
# variables Delta[S] in terms of q, lam for S in Ss
def build_ZDelta(d, ZKdd, ZUKdd, Ss, props_Kdd):
    if d < 3 or len(Ss) < 1: # TODO: figure out correct len(Ss) constraint
        return {}

    Delta = list(var('Delta_%d' % i) for i in xrange(len(Ss)))

    equations = [p['ZUv'] - ZUKdd*p['Z']/ZKdd
                 - sum(Delta[i]*p['Zgamd', S] for i, S in enumerate(Ss)) == 0
                 for p in props_Kdd]

    solutions = solve(equations, *Delta)
    return {S: factor(ZKdd*solutions[0][i].rhs()) for i, S in enumerate(Ss)}

##############################
# Properties of a local view #
##############################


def subs_props(p, q, lam, fields):
    for field in fields:
        if p[field] != 0:
            p[field] = p[field].subs(q=q, lam=lam)


# The calculations of properties of a local view are fused into one loop.
cpdef dict build_props(tuple L, q, lam, minslack=None, maxslack=None, factor=False):
    cdef int d = len(L[0])
    cdef int qL = find_qL(L)
    cdef int i, u
    Ss = Partitions(d)

    acc_Z = 0
    acc_ZUv = 0
    acc_ZUN = 0
    acc_gamds = [0] * len(Ss)

    for chi in Tuples(range(qL + d + 1), d + 1):
        if not valid_chi(chi, qL):
            continue

        curr_zChi = zChi(L, qL, q, lam, chi)
        curr_HcNv = H(rest(chi))
        curr_HcNus = [H(cNu(L, chi, u)) for u in xrange(1, d+1)]

        acc_Z  += curr_zChi
        acc_ZUv += mvChi(L, chi) * curr_zChi/2
        acc_ZUN += mNChi(L, chi) * curr_zChi/2/d

        for i, S in enumerate(Ss):
            if curr_HcNv == S:
                acc_gamds[i] += curr_zChi
            for u in xrange(d):
                if curr_HcNus[u] == S:
                    acc_gamds[i] -= curr_zChi/d

    if factor:
        acc_ZUv = factor0(acc_ZUv)
        acc_ZUN = factor0(acc_ZUN)
        acc_Z = factor0(acc_Z)
        for i in xrange(len(Ss)):
            acc_gamds[i] = factor0(acc_gamds[i])

    p = {
        'L':     L,
        'isKdd': is_Kdd(L),
        'isKd1': is_Kd1(L),
        'ZUv':   acc_ZUv,
        'ZUN':   acc_ZUN,
        'Z':     acc_Z
    }
    for i, S in enumerate(Ss):
        p['Zgamd', S] = acc_gamds[i]
    
    p['minslack'] = None if minslack is None else minslack(p) 
    p['maxslack'] = None if maxslack is None else maxslack(p) 

    return p

#############
# Constants #
#############

# https://oeis.org/A000088
num_GNvs    = [1, 1, 2, 4, 11, 34, 156, 1044, 12346, 274668, 12005168, 1018997864]
# My computations
num_Ls      = [0, 0, 3, 35, 3529, 7017118]
num_Ls_GNv  = [[], [], 
                 [2, 1], 
                 [23, 9, 2, 1],
                 [1636, 1288, 328, 23, 31, 148, 56, 9, 7, 2, 1], 
                 [2142277, 2692431, 957099, 69899, 1636, 44947, 578264, 245465, 26392, 9842, 2033, 109, 155091, 29448, 1288, 36764, 3323, 4557, 328, 190, 23, 1229, 588, 56, 66, 9, 7, 2, 1, 8458, 4557, 148, 560, 31]
                ]
L_filenames = [[], [], 
                 ['data/Ls_d2_.ls', 'data/Ls_d2_12.ls'], 
                 ['data/Ls_d3_.ls', 'data/Ls_d3_12.ls', 'data/Ls_d3_12_13.ls', 'data/Ls_d3_12_13_23.ls'],
                 ['data/Ls_d4_.ls', 'data/Ls_d4_12.ls', 'data/Ls_d4_12_13.ls', 'data/Ls_d4_12_13_14.ls', 'data/Ls_d4_12_13_23.ls', 'data/Ls_d4_12_34.ls', 'data/Ls_d4_12_13_34.ls', 'data/Ls_d4_12_13_14_34.ls', 'data/Ls_d4_12_13_24_34.ls', 'data/Ls_d4_12_13_14_24_34.ls', 'data/Ls_d4_12_13_23_14_24_34.ls'], 
                 ['data/Ls_d5_.ls', 'data/Ls_d5_12.ls', 'data/Ls_d5_12_13.ls', 'data/Ls_d5_12_13_14.ls', 'data/Ls_d5_12_13_14_15.ls', 'data/Ls_d5_12_13_23.ls', 'data/Ls_d5_12_34.ls', 'data/Ls_d5_12_13_34.ls', 'data/Ls_d5_12_13_14_34.ls', 'data/Ls_d5_12_13_24_34.ls', 'data/Ls_d5_12_13_14_24_34.ls', 'data/Ls_d5_12_13_23_14_24_34.ls', 'data/Ls_d5_12_34_15.ls', 'data/Ls_d5_12_13_34_15.ls', 'data/Ls_d5_12_13_14_34_15.ls', 'data/Ls_d5_12_23_34_15.ls', 'data/Ls_d5_12_13_23_34_15.ls', 'data/Ls_d5_12_23_14_34_15.ls', 'data/Ls_d5_12_13_23_14_34_15.ls', 'data/Ls_d5_12_23_14_34_15_35.ls', 'data/Ls_d5_12_13_23_14_34_15_35.ls', 'data/Ls_d5_12_23_34_15_45.ls', 'data/Ls_d5_12_13_23_34_15_45.ls', 'data/Ls_d5_12_13_23_14_34_15_45.ls', 'data/Ls_d5_12_13_23_24_34_15_45.ls', 'data/Ls_d5_12_13_23_14_24_34_15_45.ls', 'data/Ls_d5_12_13_23_24_34_15_25_45.ls', 'data/Ls_d5_12_13_23_14_24_34_15_25_45.ls', 'data/Ls_d5_12_13_23_14_24_34_15_25_35_45.ls', 'data/Ls_d5_12_34_15_25.ls', 'data/Ls_d5_12_13_34_15_25.ls', 'data/Ls_d5_12_13_14_34_15_25.ls', 'data/Ls_d5_12_13_23_34_15_25.ls', 'data/Ls_d5_12_13_23_34_15_25_35.ls']
                ]
P_filenames = [[], [], 
                 ['data/Ps_d2_.dat', 'data/Ps_d2_12.dat'], 
                 ['data/Ps_d3_.dat', 'data/Ps_d3_12.dat', 'data/Ps_d3_12_13.dat', 'data/Ps_d3_12_13_23.dat'],
                 ['data/Ps_d4_.dat', 'data/Ps_d4_12.dat', 'data/Ps_d4_12_13.dat', 'data/Ps_d4_12_13_14.dat', 'data/Ps_d4_12_13_23.dat', 'data/Ps_d4_12_34.dat', 'data/Ps_d4_12_13_34.dat', 'data/Ps_d4_12_13_14_34.dat', 'data/Ps_d4_12_13_24_34.dat', 'data/Ps_d4_12_13_14_24_34.dat', 'data/Ps_d4_12_13_23_14_24_34.dat'], 
                 ['data/Ps_d5_.dat', 'data/Ps_d5_12.dat', 'data/Ps_d5_12_13.dat', 'data/Ps_d5_12_13_14.dat', 'data/Ps_d5_12_13_14_15.dat', 'data/Ps_d5_12_13_23.dat', 'data/Ps_d5_12_34.dat', 'data/Ps_d5_12_13_34.dat', 'data/Ps_d5_12_13_14_34.dat', 'data/Ps_d5_12_13_24_34.dat', 'data/Ps_d5_12_13_14_24_34.dat', 'data/Ps_d5_12_13_23_14_24_34.dat', 'data/Ps_d5_12_34_15.dat', 'data/Ps_d5_12_13_34_15.dat', 'data/Ps_d5_12_13_14_34_15.dat', 'data/Ps_d5_12_23_34_15.dat', 'data/Ps_d5_12_13_23_34_15.dat', 'data/Ps_d5_12_23_14_34_15.dat', 'data/Ps_d5_12_13_23_14_34_15.dat', 'data/Ps_d5_12_23_14_34_15_35.dat', 'data/Ps_d5_12_13_23_14_34_15_35.dat', 'data/Ps_d5_12_23_34_15_45.dat', 'data/Ps_d5_12_13_23_34_15_45.dat', 'data/Ps_d5_12_13_23_14_34_15_45.dat', 'data/Ps_d5_12_13_23_24_34_15_45.dat', 'data/Ps_d5_12_13_23_14_24_34_15_45.dat', 'data/Ps_d5_12_13_23_24_34_15_25_45.dat', 'data/Ps_d5_12_13_23_14_24_34_15_25_45.dat', 'data/Ps_d5_12_13_23_14_24_34_15_25_35_45.dat', 'data/Ps_d5_12_34_15_25.dat', 'data/Ps_d5_12_13_34_15_25.dat', 'data/Ps_d5_12_13_14_34_15_25.dat', 'data/Ps_d5_12_13_23_34_15_25.dat', 'data/Ps_d5_12_13_23_34_15_25_35.dat']
                ]


####################
# Helper functions #
####################

rest = lambda l: l[1:]

def positive_poly(f):
    num, den = f.numerator_denominator()
    if den != 1:
        return "denominator problem:\n%s" % den
    else:
        coeffs = num.polynomial(ZZ).coefficients()
        if any(c < 0 for c in coeffs):
            return "numerator problem:\n%s" % num
    return ""


cpdef int cfact(int n):
    cdef int i, ret
    ret = 1
    for i in xrange(1, n+1):
        ret *= i
    return ret

cpdef int cfallfact(int n, int k):
    cdef int i, ret
    ret = 1
    for i in xrange(n, n-k, -1):
        ret *= i
    return ret

cpdef int cprod(list l):
    cdef int ret
    ret = 1
    for n in l:
        ret *= n
    return ret

cpdef int cbinomial(int n, int k):
    return cfallfact(n, k)/cfact(k)

cpdef int cmultinomial(list l):
    cdef int total, den, i
    den = 1
    total = 0
    for i in l:
        den *= cfact(i)
        total += i
    return cfact(total)/den

# give the number of partitions of a set size sum(L) into parts with sizes
# given by the elements of l
cpdef int num_set_partitions(list l):
    cdef int ret
    counts = Counter(l)
    ret = cmultinomial(l)
    for i in counts.itervalues():
        ret /= cfact(i)
    return ret   

